Maximum density of an induced 5-cycle is achieved by an iterated blow-up of a 5-cycle

Let $C(n)$ denote the maximum number of induced copies of 5-cycles in graphs on $n$ vertices. For $n$ large enough, we show that $C(n)=a\cdot b\cdot c \cdot d \cdot e + C(a)+C(b)+C(c)+C(d)+C(e)$, where $a+b+c+d+e = n$ and $a,b,c,d,e$ are as equal as possible. Moreover, if $n$ is a power of 5, we show that the unique graph on $n$ vertices maximizing the number of induced 5-cycles is an iterated blow-up of a 5-cycle.

==> anc/APM.X0_funky_degree.txt <==
! Part of project for maximizing the number of induced copies of C_5
! by J. Balogh, P. Hu, B. Lidicky and F. Pfender
!
! This is a simple program for verifying Claim 6.
!
!
! Usage: Open the following webpage and copy paste this file there
! http://apmonitor.com/online/view_pass.php
! 
!
Model c5bounds

  Parameters 
  
    Xmin = 0.1981122717
    Xmax = 0.2018877283
    XzeroMax = 0.0027767176
    
  End Parameters

  Variables  
    d = 0, >= 0
  End Variables

  Equations

   (Xmin-d)*Xmin*Xmin <= d*xMax*xMax + XzeroMax/2

   minimize d

  End Equations
End Model


==> anc/APM.X0empty.txt <==
! Part of project for maximizing the number of induced copies of C_5
! by J. Balogh, P. Hu, B. Lidicky and F. Pfender
!
! This is a simple program for verifying Claim 8. Note that this
! program is a bit more aggressive than (P) when using vertices from X_0
!
!
!
! Usage: Open the following webpage and copy paste this file there
! http://apmonitor.com/online/view_pass.php
! 
!
Model c5bounds 
  Parameters 
  
    Xmin = 0.1981122717
    Xmax = 0.2018877283
    funkyDegree = 0.07983345
    XzeroMax = 0.0027767176
    
  End Parameters


  Variables  
    a[0] = 0, >= 0
    a[1:5] = 0.1, >= 0 ! edge
    
    b[0] = 0, >= 0
    b[1:5] = 0.1, >= 0 ! non-edge
  End Variables


  Intermediates
     x[0] = a[0]+b[0]
     x[1] = a[1]+b[1]
     x[2] = a[2]+b[2]
     x[3] = a[3]+b[3]
     x[4] = a[4]+b[4]
     x[5] = a[5]+b[5]
     
     c[1] = a[1]+a[0]
     c[2] = a[2]+a[0]
     c[3] = a[3]+a[0]
     c[4] = a[4]+a[0]
     c[5] = a[5]+a[0]
     
     d[1] = b[1]+b[0]
     d[2] = b[2]+b[0]
     d[3] = b[3]+b[0]
     d[4] = b[4]+b[0]
     d[5] = b[5]+b[0]
   End Intermediates

  Equations
    x[0]+x[1]+x[2]+x[3]+x[4]+x[5]<= 1
 
    x[1] >= Xmin 
    x[2] >= Xmin 
    x[3] >= Xmin 
    x[4] >= Xmin 
    x[5] >= Xmin
   
    x[0] <= XzeroMax
    x[1] <= Xmax 
    x[2] <= Xmax 
    x[3] <= Xmax 
    x[4] <= Xmax 
    x[5] <= Xmax

   ! Funky edges for each placement
    b[2]+b[5]+a[3]+a[4] >= funkyDegree
    b[1]+b[3]+a[4]+a[5] >= funkyDegree
    b[2]+b[4]+a[1]+a[5] >= funkyDegree
    b[3]+b[5]+a[1]+a[2] >= funkyDegree
    b[4]+b[1]+a[2]+a[3] >= funkyDegree


    ! Number of C_5s...
    maximize  c[2]*c[5]*d[3]*d[4] + c[1]*c[3]*d[4]*d[5] + c[2]*c[4]*d[1]*d[5] + c[3]*c[5]*d[1]*d[2] + c[4]*c[1]*d[2]*d[3] + 1/4*(c[1]*c[1]*d[1]*d[1] + c[2]*c[2]*d[2]*d[2] + c[3]*c[3]*d[3]*d[3]+ c[4]*c[4]*d[4]*d[4] + c[5]*c[5]*d[5]*d[5])


  End Equations
End Model



==> anc/APM.Xi.bounds.txt <==
! Part of project for maximizing the number of induced copies of C_5
! by J. Balogh, P. Hu, B. Lidicky and F. Pfender
!
! This is a simple program for verifying bounds on x_i and f in Claim 4
! Usage: Open the following webpage and copy paste this file there
! http://apmonitor.com/online/view_pass.php
! 
!
Model c5bounds 
  Parameters
    a = 3.98
    FABound = 0.0039778171

    is[1:5] = 0.19
    is[0] = 0.05
     
  End Parameters

  Variables
    x[0:5] = is[0:5], >= 0, <= 1
    funkypairs = 0, >= 0, <= 1
  End Variables

  Equations
    x[1]+x[2]+x[3]+x[4]+x[5]+x[0] <= 1

    2*(x[1]*x[2]+x[1]*x[3]+x[1]*x[4]+x[1]*x[5]+x[2]*x[3]+x[2]*x[4]+x[2]*x[5]+x[3]*x[4]+x[3]*x[5]+x[4]*x[5]) - a*(x[1]*x[1] + x[2]*x[2] + x[3]*x[3] + x[4]*x[4]+x[5]*x[5]) - 2*funkypairs >= FABound
     

! Uncomment any of the objectives you wish to solve...
     minimize x[1]
!     maximize x[1]
!     maximize funkypairs
!     maximize x[0]

  End Equations
End Model


==> anc/C5_diff_L.output <==
Iter:  0 Ap: 0.00e+00 Pobj:  5.4465167e+03 Ad: 0.00e+00 Dobj:  0.0000000e+00 
Iter:  1 Ap: 4.07e-01 Pobj:  2.1570363e+02 Ad: 9.48e-01 Dobj: -1.1157560e+01 
Iter:  2 Ap: 6.64e-02 Pobj:  1.5465126e+02 Ad: 2.40e-01 Dobj: -2.6864161e+01 
Iter:  3 Ap: 4.87e-02 Pobj:  1.4864274e+02 Ad: 2.62e-01 Dobj: -1.5378913e+01 
Iter:  4 Ap: 4.23e-01 Pobj:  7.0916524e+01 Ad: 3.20e-01 Dobj: -4.3648644e+01 
Iter:  5 Ap: 1.52e-01 Pobj:  6.4401688e+01 Ad: 1.44e-01 Dobj:  3.8190904e+00 
Iter:  6 Ap: 2.92e-01 Pobj:  3.6228020e+01 Ad: 2.82e-01 Dobj:  1.9954163e+01 
Iter:  7 Ap: 2.15e-01 Pobj:  2.5194643e+01 Ad: 2.63e-01 Dobj: -6.6994055e+01 
Iter:  8 Ap: 3.19e-01 Pobj:  1.2452734e+01 Ad: 2.91e-01 Dobj: -3.7028460e+01 
Iter:  9 Ap: 2.87e-01 Pobj:  6.6178304e+00 Ad: 3.23e-01 Dobj: -9.3326470e+00 
Iter: 10 Ap: 1.92e-01 Pobj:  4.5263907e+00 Ad: 4.13e-01 Dobj: -6.3764445e-01 
Iter: 11 Ap: 3.54e-01 Pobj:  2.3961147e+00 Ad: 3.41e-01 Dobj:  6.3657370e+00 
Iter: 12 Ap: 4.01e-01 Pobj:  9.9332264e-01 Ad: 3.97e-01 Dobj:  8.3016210e+00 
Iter: 13 Ap: 3.05e-01 Pobj:  5.5979612e-01 Ad: 3.53e-01 Dobj:  1.0858535e+01 
Iter: 14 Ap: 2.65e-01 Pobj:  3.5103866e-01 Ad: 4.32e-01 Dobj:  1.4440012e+01 
Iter: 15 Ap: 2.85e-01 Pobj:  2.2600065e-01 Ad: 3.26e-01 Dobj:  1.6701782e+01 
Iter: 16 Ap: 2.47e-01 Pobj:  1.5506430e-01 Ad: 3.94e-01 Dobj:  2.0912042e+01 
Iter: 17 Ap: 2.84e-01 Pobj:  1.0129376e-01 Ad: 2.74e-01 Dobj:  2.4151300e+01 
Iter: 18 Ap: 1.49e-01 Pobj:  8.2111393e-02 Ad: 3.22e-01 Dobj:  2.9604814e+01 
Iter: 19 Ap: 2.25e-01 Pobj:  5.8738776e-02 Ad: 4.13e-01 Dobj:  3.7157667e+01 
Iter: 20 Ap: 1.49e-01 Pobj:  4.8192256e-02 Ad: 2.77e-01 Dobj:  4.2830752e+01 
Iter: 21 Ap: 2.70e-01 Pobj:  3.1367669e-02 Ad: 3.86e-01 Dobj:  5.3330305e+01 
Iter: 22 Ap: 2.59e-01 Pobj:  2.1328326e-02 Ad: 3.37e-01 Dobj:  6.3565163e+01 
Iter: 23 Ap: 1.70e-01 Pobj:  1.6902263e-02 Ad: 3.23e-01 Dobj:  7.5170646e+01 
Iter: 24 Ap: 2.02e-01 Pobj:  1.2759729e-02 Ad: 2.61e-01 Dobj:  8.5840737e+01 
Iter: 25 Ap: 2.40e-01 Pobj:  8.9274436e-03 Ad: 3.00e-01 Dobj:  1.0182438e+02 
Iter: 26 Ap: 2.69e-01 Pobj:  5.8005684e-03 Ad: 4.05e-01 Dobj:  1.3151795e+02 
Iter: 27 Ap: 2.53e-01 Pobj:  3.9361542e-03 Ad: 4.46e-01 Dobj:  1.7165464e+02 
Iter: 28 Ap: 2.37e-01 Pobj:  2.7899116e-03 Ad: 4.82e-01 Dobj:  2.2278013e+02 
Iter: 29 Ap: 3.87e-01 Pobj:  1.4698238e-03 Ad: 4.85e-01 Dobj:  2.8692804e+02 
Iter: 30 Ap: 1.66e-01 Pobj:  1.1668416e-03 Ad: 5.22e-01 Dobj:  3.9399537e+02 
Iter: 31 Ap: 1.10e-01 Pobj:  1.0083169e-03 Ad: 3.33e-01 Dobj:  4.8202404e+02 
Iter: 32 Ap: 2.37e-01 Pobj:  7.1228632e-04 Ad: 5.69e-01 Dobj:  6.6303389e+02 
Iter: 33 Ap: 2.93e-01 Pobj:  4.6365291e-04 Ad: 1.00e+00 Dobj:  1.0224486e+03 
Iter: 34 Ap: 8.12e-01 Pobj:  7.7791376e-05 Ad: 1.00e+00 Dobj:  1.1042454e+03 
Iter: 35 Ap: 9.49e-01 Pobj:  4.7011503e-06 Ad: 1.00e+00 Dobj:  1.1138062e+03 
Iter: 36 Ap: 1.00e+00 Pobj:  1.3586314e-06 Ad: 1.00e+00 Dobj:  7.7197767e+02 
Iter: 37 Ap: 1.00e+00 Pobj:  1.3587386e-06 Ad: 1.00e+00 Dobj:  3.7930810e+01 
Iter: 38 Ap: 1.00e+00 Pobj:  1.3914741e-06 Ad: 1.00e+00 Dobj:  5.7999706e+00 
Iter: 39 Ap: 9.52e-01 Pobj:  1.5204976e-06 Ad: 1.00e+00 Dobj:  3.6648691e+00 
Iter: 40 Ap: 1.00e+00 Pobj:  1.6404423e-06 Ad: 1.00e+00 Dobj:  1.3456497e+00 
Iter: 41 Ap: 1.00e+00 Pobj:  1.7902163e-06 Ad: 1.00e+00 Dobj:  6.1794647e-01 
Iter: 42 Ap: 1.00e+00 Pobj:  1.9461458e-06 Ad: 1.00e+00 Dobj:  2.7995728e-01 
Iter: 43 Ap: 1.00e+00 Pobj:  2.1499497e-06 Ad: 1.00e+00 Dobj:  1.1121587e-01 
Iter: 44 Ap: 1.00e+00 Pobj:  2.4962652e-06 Ad: 1.00e+00 Dobj:  4.7197438e-02 
Iter: 45 Ap: 9.30e-01 Pobj:  2.9627075e-06 Ad: 1.00e+00 Dobj:  2.8308143e-02 
Iter: 46 Ap: 9.29e-01 Pobj:  3.7315666e-06 Ad: 1.00e+00 Dobj:  1.5075370e-02 
Iter: 47 Ap: 1.00e+00 Pobj:  5.9458359e-06 Ad: 1.00e+00 Dobj:  7.1998119e-03 
Iter: 48 Ap: 1.00e+00 Pobj:  1.9095476e-05 Ad: 1.00e+00 Dobj:  3.3802850e-03 
Iter: 49 Ap: 3.68e-01 Pobj:  2.0794919e-03 Ad: 9.76e-01 Dobj:  8.4036167e-03 
Iter: 50 Ap: 4.92e-01 Pobj:  2.0553897e-03 Ad: 1.00e+00 Dobj:  4.3747525e-03 
Iter: 51 Ap: 1.00e+00 Pobj:  2.6417491e-03 Ad: 1.00e+00 Dobj:  3.4240447e-03 
Iter: 52 Ap: 1.00e+00 Pobj:  2.7848625e-03 Ad: 1.00e+00 Dobj:  3.1695202e-03 
Iter: 53 Ap: 9.48e-01 Pobj:  2.9441170e-03 Ad: 1.00e+00 Dobj:  3.1087269e-03 
Iter: 54 Ap: 1.00e+00 Pobj:  3.0235158e-03 Ad: 1.00e+00 Dobj:  3.0831812e-03 
Iter: 55 Ap: 1.00e+00 Pobj:  3.1053705e-03 Ad: 1.00e+00 Dobj:  3.0669331e-03 
Iter: 56 Ap: 1.00e+00 Pobj:  3.1344606e-03 Ad: 1.00e+00 Dobj:  3.0563815e-03 
Iter: 57 Ap: 1.00e+00 Pobj:  3.1588453e-03 Ad: 1.00e+00 Dobj:  3.0476024e-03 
Iter: 58 Ap: 1.00e+00 Pobj:  3.1660814e-03 Ad: 1.00e+00 Dobj:  3.0442679e-03 
Iter: 59 Ap: 1.00e+00 Pobj:  3.1702153e-03 Ad: 1.00e+00 Dobj:  3.0422817e-03 
Iter: 60 Ap: 1.11e-01 Pobj:  3.1728483e-03 Ad: 2.44e-01 Dobj:  3.0681506e-03 
Iter: 61 Ap: 1.17e-01 Pobj:  3.1761043e-03 Ad: 2.16e-01 Dobj:  3.0865374e-03 
Iter: 62 Ap: 7.61e-02 Pobj:  3.1780495e-03 Ad: 1.29e-01 Dobj:  3.0954359e-03 
Iter: 63 Ap: 2.26e-01 Pobj:  3.1827553e-03 Ad: 2.99e-01 Dobj:  3.1137627e-03 
Iter: 64 Ap: 2.24e-01 Pobj:  3.1859363e-03 Ad: 3.48e-01 Dobj:  3.1293029e-03 
Iter: 65 Ap: 2.26e-01 Pobj:  3.1884736e-03 Ad: 4.65e-01 Dobj:  3.1430971e-03 
Iter: 66 Ap: 2.44e-01 Pobj:  3.1911137e-03 Ad: 3.61e-01 Dobj:  3.1490406e-03 
Iter: 67 Ap: 5.61e-01 Pobj:  3.1947908e-03 Ad: 6.81e-01 Dobj:  3.1560538e-03 
Iter: 68 Ap: 8.71e-01 Pobj:  3.1970935e-03 Ad: 9.51e-01 Dobj:  3.1588012e-03 
Iter: 69 Ap: 2.31e-01 Pobj:  3.1981414e-03 Ad: 4.24e-01 Dobj:  3.1651394e-03 
Iter: 70 Ap: 5.85e-02 Pobj:  3.1984897e-03 Ad: 1.91e-01 Dobj:  3.1679483e-03 
Iter: 71 Ap: 3.59e-01 Pobj:  3.2001444e-03 Ad: 4.55e-01 Dobj:  3.1734038e-03 
Iter: 72 Ap: 4.45e-01 Pobj:  3.2015527e-03 Ad: 5.91e-01 Dobj:  3.1777584e-03 
Iter: 73 Ap: 2.79e-01 Pobj:  3.2024151e-03 Ad: 4.37e-01 Dobj:  3.1808307e-03 
Iter: 74 Ap: 1.40e-01 Pobj:  3.2028015e-03 Ad: 3.99e-01 Dobj:  3.1830320e-03 
Iter: 75 Ap: 3.13e-01 Pobj:  3.2037392e-03 Ad: 3.78e-01 Dobj:  3.1849805e-03 
Iter: 76 Ap: 4.52e-01 Pobj:  3.2046181e-03 Ad: 5.91e-01 Dobj:  3.1878300e-03 
Iter: 77 Ap: 2.53e-01 Pobj:  3.2051773e-03 Ad: 5.09e-01 Dobj:  3.1908522e-03 
Iter: 78 Ap: 4.05e-01 Pobj:  3.2057967e-03 Ad: 6.34e-01 Dobj:  3.1926804e-03 
Iter: 79 Ap: 3.00e-01 Pobj:  3.2064006e-03 Ad: 4.59e-01 Dobj:  3.1945530e-03 
Iter: 80 Ap: 3.81e-01 Pobj:  3.2068893e-03 Ad: 6.95e-01 Dobj:  3.1967581e-03 
Iter: 81 Ap: 3.67e-01 Pobj:  3.2074950e-03 Ad: 4.84e-01 Dobj:  3.1981434e-03 
Iter: 82 Ap: 2.95e-01 Pobj:  3.2078452e-03 Ad: 5.28e-01 Dobj:  3.1998883e-03 
Iter: 83 Ap: 3.41e-01 Pobj:  3.2082740e-03 Ad: 5.00e-01 Dobj:  3.2009593e-03 
Iter: 84 Ap: 1.40e-01 Pobj:  3.2085772e-03 Ad: 3.74e-01 Dobj:  3.2019571e-03 
Iter: 85 Ap: 2.40e-01 Pobj:  3.2089911e-03 Ad: 4.35e-01 Dobj:  3.2027586e-03 
Iter: 86 Ap: 4.04e-01 Pobj:  3.2094884e-03 Ad: 6.28e-01 Dobj:  3.2035057e-03 
Iter: 87 Ap: 3.01e-01 Pobj:  3.2099884e-03 Ad: 3.42e-01 Dobj:  3.2041151e-03 
Iter: 88 Ap: 4.48e-01 Pobj:  3.2103879e-03 Ad: 5.86e-01 Dobj:  3.2048615e-03 
Iter: 89 Ap: 5.79e-02 Pobj:  3.2104600e-03 Ad: 3.98e-01 Dobj:  3.2053728e-03 
Iter: 90 Ap: 1.24e-01 Pobj:  3.2106754e-03 Ad: 2.67e-01 Dobj:  3.2057818e-03 
Iter: 91 Ap: 3.54e-01 Pobj:  3.2111696e-03 Ad: 4.30e-01 Dobj:  3.2062798e-03 
Iter: 92 Ap: 8.55e-02 Pobj:  3.2113088e-03 Ad: 1.61e-01 Dobj:  3.2066649e-03 
Iter: 93 Ap: 3.04e-01 Pobj:  3.2116874e-03 Ad: 2.83e-01 Dobj:  3.2072269e-03 
Iter: 94 Ap: 4.13e-01 Pobj:  3.2119951e-03 Ad: 4.19e-01 Dobj:  3.2078317e-03 
Iter: 95 Ap: 2.78e-01 Pobj:  3.2121449e-03 Ad: 3.34e-01 Dobj:  3.2082257e-03 
Iter: 96 Ap: 4.72e-01 Pobj:  3.2124140e-03 Ad: 6.50e-01 Dobj:  3.2088464e-03 
Iter: 97 Ap: 8.26e-02 Pobj:  3.2125292e-03 Ad: 2.35e-01 Dobj:  3.2092842e-03 
Iter: 98 Ap: 1.83e-01 Pobj:  3.2127042e-03 Ad: 2.72e-01 Dobj:  3.2096690e-03 
Iter: 99 Ap: 2.64e-01 Pobj:  3.2128887e-03 Ad: 5.51e-01 Dobj:  3.2102585e-03 
Iter: 100 Ap: 2.98e-01 Pobj:  3.2130777e-03 Ad: 3.25e-01 Dobj:  3.2105059e-03 
Iter: 101 Ap: 5.23e-01 Pobj:  3.2132904e-03 Ad: 6.16e-01 Dobj:  3.2109204e-03 
Iter: 102 Ap: 2.33e-01 Pobj:  3.2133594e-03 Ad: 3.34e-01 Dobj:  3.2112320e-03 
Iter: 103 Ap: 4.12e-01 Pobj:  3.2134855e-03 Ad: 6.75e-01 Dobj:  3.2117507e-03 
Iter: 104 Ap: 1.47e-01 Pobj:  3.2135520e-03 Ad: 3.40e-01 Dobj:  3.2120001e-03 
Iter: 105 Ap: 2.25e-01 Pobj:  3.2136388e-03 Ad: 2.90e-01 Dobj:  3.2122161e-03 
Iter: 106 Ap: 3.32e-01 Pobj:  3.2137160e-03 Ad: 6.41e-01 Dobj:  3.2125594e-03 
Iter: 107 Ap: 3.16e-01 Pobj:  3.2138151e-03 Ad: 4.36e-01 Dobj:  3.2127950e-03 
Iter: 108 Ap: 5.33e-01 Pobj:  3.2138735e-03 Ad: 6.42e-01 Dobj:  3.2129967e-03 
Iter: 109 Ap: 4.33e-01 Pobj:  3.2139133e-03 Ad: 7.59e-01 Dobj:  3.2132434e-03 
Iter: 110 Ap: 1.89e-01 Pobj:  3.2139378e-03 Ad: 3.48e-01 Dobj:  3.2133624e-03 
Iter: 111 Ap: 4.06e-01 Pobj:  3.2139657e-03 Ad: 7.15e-01 Dobj:  3.2135423e-03 
Iter: 112 Ap: 4.22e-01 Pobj:  3.2139901e-03 Ad: 5.23e-01 Dobj:  3.2136263e-03 
Iter: 113 Ap: 4.49e-01 Pobj:  3.2140066e-03 Ad: 6.29e-01 Dobj:  3.2137459e-03 
Iter: 114 Ap: 4.21e-01 Pobj:  3.2140173e-03 Ad: 5.60e-01 Dobj:  3.2138159e-03 
Iter: 115 Ap: 4.73e-01 Pobj:  3.2140276e-03 Ad: 6.34e-01 Dobj:  3.2138836e-03 
Iter: 116 Ap: 2.99e-01 Pobj:  3.2140327e-03 Ad: 4.56e-01 Dobj:  3.2139191e-03 
Iter: 117 Ap: 2.87e-01 Pobj:  3.2140372e-03 Ad: 4.01e-01 Dobj:  3.2139442e-03 
Iter: 118 Ap: 2.97e-01 Pobj:  3.2140412e-03 Ad: 4.91e-01 Dobj:  3.2139695e-03 
Iter: 119 Ap: 3.05e-01 Pobj:  3.2140447e-03 Ad: 1.17e-01 Dobj:  3.2139734e-03 
Success: SDP solved
Primal objective value: 3.2140447e-03 
Dual objective value: 3.2139734e-03 
Relative primal infeasibility: 5.08e-11 
Relative dual infeasibility: 2.77e-11 
Real Relative Gap: -7.09e-08 
XZ Relative Gap: 7.83e-09 
DIMACS error measures: 1.05e-10 0.00e+00 1.49e-10 0.00e+00 -7.09e-08 7.83e-09
Elements time: 182.978655 
Factor time: 6.755151 
Other time: 16.693374 
Total time: 206.427180 


==> anc/README.txt <==
This folder contains supplemental files for the project
of maximizing the number of induced C_5s in graphs by
J. Balogh, P. Hu, B. Lidicky and F. Pfender

The real solution is using the following files:

C5_diff_L.dat-s            ... Flag Algebra program
C5_diff_L.output           ... csdp output for C5_diff_L.dat-s
C5_diff_L.result           ... csdp solution for C5_diff_L.dat-s
computation.py             ... Computation for equation (2) and Claims 5,6
flagmatic command.txt      ... Flagmatic command for induced C_5s
mesh-opt.cpp               ... C++ code for Claim 8
roundedMatrices.txt        ... rounded flag algebra solution
rounding.sage              ... Sage script for rounding flag algebra
solve-xi.sage              ... Sage script for Claim 4

We also provide code for APMonitor that is giving an easy
way of checking the numbers, although it does not come with certificate.

APM.X0_funky_degree.txt    ... APMonitor code for Claim 6
APM.X0empty.txt            ... APMonitor code for Claim 8
APM.Xi.bounds.txt          ... APMonitor code for Claim 4


==> anc/computation.py <==
#!/usr/bin/env -python

import sys

main = 0.003214
c5 = 0.03846157

eq2 = main/c5/21.0
print "equation 2:", eq2

eq2 = 0.003979


f = 0.000011

x0 =  0.0026


xmax= 0.20184
xmin = 0.19816

df = 1-4.98*xmin

print "df:", df

df = 0.0132

print "Claim 5"
# before = f+2*df*df+9*df*xmax*xmax+x0/2
before = f+2*df*df+9*df*xmax*xmax+x0/2
# x0*xmax*xmax*3+x0*x0/2
after = (xmin-2*df)*xmin*xmin - f*xmax
# dfx0 = (xmin*xmin*xmin-3*x0*xmax*xmax-x0*x0/2)/(xmax*xmax+xmin*xmin)
# dfx0 = (xmin*xmin*xmin-x0/2)/(xmax*xmax+xmin*xmin)

print "before:", before
print "after: ", after
# print "dfx0:", dfx0

print "Claim 6", 
c6 = (xmin*xmin*xmin - x0/2) / (xmin*xmin + xmax*xmax)
print c6



==> anc/flagmatic_command.txt <==
The following is a flagmatic 1.5 command for computing induced density of C5

./flagmatic --r 2 --n 8 --induced-density 5:1223344551 --dir output

==> anc/mesh-opt.cpp <==
/* 
This file is part of project maximizing the number of induced C_5 in a graph by
               J. Balogh, P. Hu, B. Lidicky, F. Pfender
 
It solves the program (P') from Claim 8.

Usage:
 g++ mesh-opt.cpp -Wall -O3 -o mesh-opt && ./mesh-opt

If you have OpenMP, you could use
 g++ mesh-opt.cpp -Wall -O3 -o mesh-opt -fopenmp && ./mesh-opt
 
 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cmath>
#include <limits> 


using namespace std;


const double max21 = 0.21;
const int steps = 100; // Number of steps for each Xi in the recursion (you may also use 200)
const double stepsize = max21/steps;


const double Xmax = max21 + 2*stepsize; // Upper bound for Xi

//const double funkyDegree = 0.079; 
const double funkyDegree = 0.081;

const int funkyDegreeInt = (funkyDegree*steps)/Xmax - 4; // the - 4 is to cover all rounding errors 

const double extra =  5.0*0.21/2.0*0.001/steps;

int main(int argc, char *argv[])
{

	double max_total =  0;

#pragma omp parallel for ordered schedule(dynamic)
    // pick a[1] to be the smallest
	for (int a1 = 0; a1 <= steps; a1++)
    {
        double max = 0;
        int a[6];
        int b[6];
        a[1] = a1;
        
        for (a[2] = a[1]; a[2] <= steps; a[2]++)
        for (a[3] = a[1]; a[3] <= steps; a[3]++)
	    for (a[4] = a[1]; a[4] <= steps; a[4]++)
	    for (a[5] = a[1]; a[5] <= steps; a[5]++)
	{
		for (int i = 1; i <= 5; ++i) b[i] = steps - a[i]; 

		// Kill entires with too few funky edges
    if (
	(b[2]+b[5]+a[3]+a[4] < funkyDegreeInt) ||
	(b[1]+b[3]+a[4]+a[5] < funkyDegreeInt) ||
	(b[2]+b[4]+a[1]+a[5] < funkyDegreeInt) ||
	(b[3]+b[5]+a[1]+a[2] < funkyDegreeInt) ||
	(b[4]+b[1]+a[2]+a[3] < funkyDegreeInt)
	) continue;
		

		int valueInt = a[2]*a[5]*b[3]*b[4] + a[1]*a[3]*b[4]*b[5] + a[2]*a[4]*b[1]*b[5] + a[3]*a[5]*b[1]*b[2] + a[4]*a[1]*b[2]*b[3] + 0.25*(a[1]*a[1]*b[1]*b[1] + a[2]*a[2]*b[2]*b[2] + a[3]*a[3]*b[3]*b[3]+ a[4]*a[4]*b[4]*b[4] + a[5]*a[5]*b[5]*b[5]);
        double value = valueInt*Xmax*Xmax*Xmax*Xmax/(double)(steps*steps*steps*steps); 

		if (max < value)
		{	
			max = value;	
			//cout << value+extra << " " << value << " " << a[1] << " " << a[2] <<  " " << a[3] <<  " " << a[4] <<  " " << a[5] << endl;
		}
	}
#pragma omp ordered
        {        
        cerr << "Done " << a1 << "/" << steps << endl;
        if (max > max_total)
        {
            max_total = max;
            cout << "Max(P)+extra=" << max+extra << " Max(P)=" << max << endl;            
        }
        }
    }
	
    cout << "Discretization of (P'')  is bounded by " << max_total << " and (P'') is bounded by " << max_total + extra << endl;
    
	return 0;
}



==> anc/rounding.sage <==
# This is a sage code for rounding computations from flag algebras for paper on maximizing
# the induced density of C_5 by J. Balogh, P. Hu, B. Lidicky and F. Pfender.

import numpy

roundingDenominator = 10^10
eigVZero = 0.0000001
densityDenominator = 5040   # 7!

def read_problem_file(filename):
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    blocks = []
    for size in block_sizes:
        if size < 0:
            block = numpy.zeros([num_constraints + 1, 1, -size], float)
        else:
            block = numpy.zeros([num_constraints + 1, size, size], float)
        blocks.append(block)

    line = f.readline()
    parts = line.split()
    constants = numpy.zeros([num_constraints], float)
    for i in xrange(num_constraints):
        constants[i] = float(parts[i])

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint, 0, column - 1] += value
        else:
            blocks[block_num - 1][constraint, row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint, column - 1, row - 1] += value


    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem

def read_solution_file(filename, problem):
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in xrange(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []

    for block_num in xrange(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(numpy.zeros([1, -block_sizes[block_num]], float))
            Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))
            Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    solution['Dual'] = Dual
    return solution

def rational_approximation(V, den = roundingDenominator, strategy = "round"):
    if strategy == "round":
        f = lambda x: round(real_part(x))
    elif strategy == "floor":
        f = lambda x: floor(real_part(x))
    else:
        f = lambda x: ceil(real_part(x))

    best_denominator = den

    m = V.nrows()
    n = V.ncols()

    W = matrix(QQ, m, n)
    for i in xrange(m):
        for j in xrange(n):
            W[i,j] = float(f(V[i, j] * best_denominator))
    approximation = W / best_denominator
    
    return approximation

# round A
def rounding_matrix(A, out_eig = False):
    n = A.nrows()
    B = matrix(QQ, n)
    evA, eigA = A.eigenmatrix_left()

    for i in range(n):
        v = matrix(eigA[i])
        v = rational_approximation(v, roundingDenominator)
        v = v[0]
        z = v

        B[i] = z
        if abs(evA[i,i]) < eigVZero:
            evA[i,i] = 0
    if out_eig:
        return B[:n]
    else:
        evA = rational_approximation(evA, roundingDenominator)
        C = B.transpose() * evA * B
        return C


# test what bound those matrices can give for the problem
def testMatrices(problem, roundedMatrices):
    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']
    min = -1
    for i in xrange(num_constraints):
        s = 0
        for j in xrange(num_blocks):
            if block_sizes[j] > 0:
                A = matrix(RDF, blocks[j][i+1])
                A = rational_approximation(A, densityDenominator)
                s += sum(sum(A.elementwise_product(roundedMatrices[j])))
        c = Rational(constants[i]) - s
        if min == -1 or c < min:
            min = c
    return min



problem = read_problem_file("C5_diff_L.dat-s")
solnMatrix = []

solution = read_solution_file("C5_diff_L.result", problem)
for block in solution['Primal']:
    solnMatrix.append(matrix(RDF, block))

roundedMatrices = []
roundedEigM = []
for i in xrange(problem['num_blocks']):
    if problem['block_sizes'][i] > 0:
        roundedMatrices.append(rounding_matrix(solnMatrix[i]))
        print "Matrix", i+1, "is rounded"
    else:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        roundedMatrices.append(matrix.zero(m,n))
        print "Matrix", i+1, "are slackness variables"
    

r = testMatrices(problem, roundedMatrices)
print r
print float(r)


==> anc/solve-xi.sage <==
#!/usr/bin/env sage -python

import sys
from sage.all import *

# This is a sage code for optimizing triangles...
# How to run it:
#  old sage (5.1) first change to correct directory and then run the file using load:
#    cd ~/Dropbox/InducedC5/bernard    # write YOUR directory :-)
#    load solve-xi.py
#
#  in sage (5.9), you can use
#    runfile solve-claim5.py

#
#
# Our main tool is http://en.wikipedia.org/wiki/Lagrange_multiplier
# We have several constraints that we need to satisfy. So what we do is that we pick which
# constraints are satisfied with equality and which are not. Then we have only equality
# constraints. For every set of equality constraints, we create L(x,\lambda) and solve it. 
# We take all the solutions and pick those that satisfy our constraints and choose the
# best one.
#
# Let us note that constraints x1 >= 0, x2 >=0, f >=0  get a special treatment.
# We are not using \lambda_{x1}... for them. If we get that x1 = 0, we just replace it with
# zero everywhere and do not add partial derivative of L(x,\lambda) by x1 = 0 (since x1
# is now a constant.
#

# names of variables
vs = var('x1 x2 x3 x4 x5 x0 f lc ls') #  lc ... lambda constraint

# function to optimize
objective=(x1)
# objective=(f)
# objective=(x0)


# extra constraints
addon=",x2==x3,x2==x4,x2==x5"


notfixedsolution = 0  # number of cases where the solution is not just one point
maxf = 0 # maximum value of f found so far in the process
maxi = 0 # i for which the maximum is reached
maxsolution = [] # contains the best solution so far
minf = 10000 # minimum value of f found so far in the process
mini = 0 # i for which the minimum is reached
minsolution = [] # contains the best solution so far

# We generate number i = 0...1023 and look at its binary representation (transformed to array).
# The array has 10 entries and each of them corresponds to one constraint being equality.
# entry 0 means free and 1 means =. The order in the field is
#
# ID 0  1   2   3   4   5   
#   lc l1l l1u l2l l2u lfl  
#
# Note that we actually do not use l1l l1u l2l l2u llf - they are l1l stands for 'lamambda x_1 lower bound',...  We rather made a substitution
# directly.


# APMonitor solution

constrcnt = 8 # number of constraints
programs =  pow(2,constrcnt)  
binformat = "{0:0"+str(constrcnt)+"b}" # makes something like "{0:012b}"


for i in range(0,programs):
	active = [ int(z) for z in list(binformat.format(i)) ] # creating {0,1} array
	
	# if any of the x_1 == 0, we are doomed anyway
	if active[1] == 1 or active[2] == 1 or active[3] == 1 or active[4] == 1 or active[5] == 1:
		continue
	
	# some quick kills.... lower and upper bounds cannot be at the same time
	# Building L, where L is the Lagrangian. Note that we ALWAYS include all parts of the Lagrangian in L
	# and when we actually use is, we may disable parts of it by setting say l1 = 0 and not taking
	# the partial derivative according to l1 in to the system of equations.
	Lstr = "L =  ("+str(objective)+" + lc*(2.0*(x1*x2+x1*x3+x1*x4+x1*x5+x2*x3+x2*x4+x2*x5+x3*x4+x3*x5+x4*x5) - 2.0*f - 3.98*(x1*x1 + x2*x2 + x3*x3 + x4*x4+x5*x5) - 0.003979) + ls*(x1+x2+x3+x4+x5+x0-1))"
	# Now we make the system of equations used in \nabla L
	# the following are always there
	eqs = "[ L.diff(ls)==0"
	# for lambdas we decide if we include them in the gradient or not. The first column
	# corresponds to not including (means not equality) and the second column means including
	if active[0] == 0:
		eqs += ",lc == 0";
	else:
		eqs += ",L.diff(lc) == 0";
	if active[1] == 0:
		eqs += ",L.diff(x1) == 0"
	else:
		eqs += ",x1 == 0"
	if active[2] == 0:
		eqs += ",L.diff(x2) == 0"
	else:
		eqs += ",x2 == 0"
	if active[3] == 0:
		eqs += ",L.diff(x3) == 0"
	else:
		eqs += ",x3 == 0"
	if active[4] == 0:
		eqs += ",L.diff(x4) == 0"
	else:
		eqs += ",x4 == 0"
	if active[5] == 0:
		eqs += ",L.diff(x5) == 0"
	else:
		eqs += ",x5 == 0"		
	if active[6] == 0:
		eqs += ",L.diff(x0) == 0"
	else:
		eqs += ",x0 == 0"
	if active[7] == 0:
		eqs += ",L.diff(f) == 0"
	else:
		eqs += ",f == 0"
	eqs += addon+"]"
	# Now we have all the equations from gradient in eqs so we create a command for solving them
	command="solution=solve("+eqs+",(x1,x2,x3,x4,x5,x0,f,lc,ls), solution_dict=True)"
	exec Lstr	# this should actually be fine do do just once at the beginning
	exec command # solving the equations - solution is in variable solution
	# Now we check how many solutions we have
	if len(solution) == 0:
		pass
		print i,active,"No solution!!"
	#if len(solution) == 1:
	#print i,active,len(solution)
	for solutionID in range(len(solution)):
		# print solutionID
		# Now we check if all constraints are satisfied. We verify constraints in the form
		#  g(x) <= 0   
		constraintsg = [ 
			-(x1), -(x2), -(x3), -(x4), -(x5), -(f), -(x0), # r2 >= 0 kind
			-(2.0*(x1*x2+x1*x3+x1*x4+x1*x5+x2*x3+x2*x4+x2*x5+x3*x4+x3*x5+x4*x5) - 2.0*f - 3.98*(x1*x1 + x2*x2 + x3*x3 + x4*x4+x5*x5) - 0.003979)
		]
		feasiblesolution = True
		for g in constraintsg:  # test all constraints
			try:
				value = g.subs(solution[solutionID]) # substituting to g
				float(value) # try if it is a number (and no some free variables)
				#print g,float(value)
				if value > 0.00001: # constraint g <= 0 violated (epsilon tolerance needed)
					print i,active,"Violates constraint ",g,"<= 0 evaluated as",float(value),"<=0"
					feasiblesolution = False
					break
			except TypeError:
				print i,active,"Not a point solution for constraint"
				print solution
				notfixedsolution = notfixedsolution + 2
				#feasiblesolution = False
				#break
				pass
		if feasiblesolution == False:
			continue # do not process the thing further if constraints violated
		# Finally, we try to evaluate f
		value = objective.subs(solution[solutionID]) # substituting to f
		try:
			#float(value)			
			#valf = float(value)
			# if there were free variables, just evaluate them as zeros...
			valf=float(value.subs({value.arguments()[x]:0 for x in range(0,len(value.arguments()))})) # evaluate it
			if maxf < valf: # test if we got a better new solution
				maxf = valf
				maxsolution=solution[solutionID]
				maxi = i
			if minf > valf: # test if we got a better new solution
				minf = valf
				minsolution=solution[solutionID]
				mini = i
			print i,active,"Got value",valf,"min is",minf,"max is",maxf
			#print solution[solutionID]
		except TypeError: # this happens if value is not a float - means not unique solution - not in claim 5
			notfixedsolution = notfixedsolution + 1
			print i,active,"Not a float!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! cnt: ", notfixedsolution,len(value.arguments())

# final wrap up	
print "Summary:"
print 'Number of not floats is',notfixedsolution
print 'mainimim is for mini=',mini,'with value minf=',minf,'and solution maxsolution=',minsolution
print 'maximum is for maxi=',maxi,'with value maxf=',maxf,'and solution maxsolution=',maxsolution


print
print 'Minimum solution: ',minf,'<=',objective
for myvar in vs:
	try:
		print myvar,'=',float(minsolution[myvar])
	except TypeError: # this happens if value is not a float
		print myvar,'=',minsolution[myvar]
		
	
print
print 'Maximum solution: ',maxf,'>=',objective
for myvar in vs:
	try:
		print myvar,'=',float(maxsolution[myvar])
	except TypeError: # this happens if value is not a float
		print myvar,'=',maxsolution[myvar]


